SAT Techniques for Lexicographic Path Orders

This seminar report is concerned with expressing LPO-termination of term rewrite systems as a satisfiability problem in propositional logic. After relevant algorithms are explained, experimental results are reported.

==> code/interfacing/interface_stubs.c <==
#include "test.h"
#include <caml/mlvalues.h>
#include <caml/memory.h>
#include <caml/alloc.h>
#include <caml/custom.h>

value caml_otest(value unit)
{
  CAMLparam1 (unit);
  test(); 
  CAMLreturn (Val_unit);
}

value caml_add(value a, value b)
{
  CAMLparam2 (a, b);
  CAMLreturn (Val_int(add(Int_val(a), Int_val(b))));;
}


==> code/interfacing/old/main.c <==
#include"test.h"

int main(int argc, char** argv)
{
test(9);
}


==> code/interfacing/test.c <==

#include"test.h"
#include<iostream>

using namespace std;

void test()
  {
  cout << "it c++ works" << endl;
  }//end test()

int add( int a, int b)
  {
  return a + b;
  }//end add()



==> code/interfacing/test.h <==
extern "C" void test()             ;
extern "C" int  add ( int a, int b);

